DP-Fusion: Token-Level Differentially Private Inference for Large Language Models

Large language models (LLMs) do not preserve privacy at inference-time. The LLM's outputs can inadvertently reveal information about the model's context, which presents a privacy challenge when the LLM is augmented via tools or databases containing sensitive information. Existing privacy-preserving methods at inference-time have significant limitations since they (i) lack provable guarantees or (ii) have a poor utility/privacy trade-off. We propose DP-Fusion, a Differentially Private Inference (DPI) mechanism for LLMs that provably bounds the influence a set of tokens in the context can have on the LLM's output. DP-Fusion works as follows: (1) label a subset of sensitive tokens, (2) infer the LLM without any sensitive tokens to obtain a baseline, (3) infer the LLM with the sensitive tokens, and (4) blend distributions so that the final output remains within a bounded distance of the baseline distribution. While this per-token influence bound also mitigates jailbreak-style prompt injection, we focus on \emph{document privatization}, where the goal is to paraphrase a document containing sensitive tokens, e.g., personally identifiable information, so that no attacker can reliably infer them from the paraphrased document while preserving high text quality. The privacy/utility trade-off is controlled by $\epsilon$, where $\epsilon=0$ hides sensitive tokens entirely, while higher values trade off privacy for improved text quality. We show that our method creates token-level provably privatized documents with substantially improved theoretical and empirical privacy, achieving $6\times$ lower perplexity than related DPI methods.

==> remove_unused_images.sh <==
#!/bin/bash

# Script to remove unused image files from the arxiv project
# This script removes files that are not referenced in main.tex

echo "Removing unused image files..."

# Remove unused ASR plots from dp_decoding folder (keeping only the 6 used files)
echo "Cleaning dp_decoding folder..."
cd Figures/asr/dp_decoding
find . -name "*.pdf" ! -name "CODE__full_prob.pdf" ! -name "DATETIME__full_prob.pdf" ! -name "PERSON__full_prob.pdf" ! -name "CODE__min_k_40.pdf" ! -name "DATETIME__min_k_40.pdf" ! -name "PERSON__min_k_40.pdf" -delete
cd - > /dev/null

# Remove unused ASR plots from dp_prompt_50 folder (keeping only the 6 used files)
echo "Cleaning dp_prompt_50 folder..."
cd Figures/asr/dp_prompt_50
find . -name "*.pdf" ! -name "CODE__full_prob.pdf" ! -name "DATETIME__full_prob.pdf" ! -name "PERSON__full_prob.pdf" ! -name "CODE__min_k_40.pdf" ! -name "DATETIME__min_k_40.pdf" ! -name "PERSON__min_k_40.pdf" -delete
cd - > /dev/null

# Remove unused ASR plots from dp_prompt_5 folder (keeping only the 6 used files)
echo "Cleaning dp_prompt_5 folder..."
cd Figures/asr/dp_prompt_5
find . -name "*.pdf" ! -name "CODE__full_prob.pdf" ! -name "DATETIME__full_prob.pdf" ! -name "PERSON__full_prob.pdf" ! -name "CODE__min_k_40.pdf" ! -name "DATETIME__min_k_40.pdf" ! -name "PERSON__min_k_40.pdf" -delete
cd - > /dev/null

# Remove PNG duplicates from dp_fusion folder (keeping only PDF versions)
echo "Removing PNG duplicates from dp_fusion folder..."
rm -f Figures/asr/dp_fusion/*.png

# Remove unused output_div_and_lambda_vs_token plots
echo "Removing unused div_lambda plots..."
rm -f Figures/output_div_and_lambda_vs_token/div_lambda_0.01_DEM.pdf
rm -f Figures/output_div_and_lambda_vs_token/div_lambda_0.01_QUANTITY.pdf
rm -f Figures/output_div_and_lambda_vs_token/div_lambda_0.01_LOC.pdf
rm -f Figures/output_div_and_lambda_vs_token/div_lambda_0.01_MISC.pdf
rm -f Figures/output_div_and_lambda_vs_token/div_lambda_0.01_ORG.pdf

# Remove unused example images
echo "Removing unused example images..."
rm -f Figures/examples/dp_prompt_50_1.75.png

# Remove unused main figures
echo "Removing unused main figures..."
rm -f Figures/eyecatcher.pdf
rm -f Figures/privacy_utility_plot_single_group.pdf

echo "Cleanup complete!"
echo "Removed approximately 121 unused image files."
echo ""
echo "Files preserved (still referenced in main.tex):"
echo "- All eyecatcher_v2.pdf, dp-fusion-main-new.pdf, etc."
echo "- ASR plots: only *__full_prob.pdf and *__min_k_40.pdf files"
echo "- Output plots: only DATETIME, CODE, and PERSON variants"
echo "- All example images except dp_prompt_50_1.75.png"
